Infinitesimal gluing equations and the adjoint hyperbolic Reidemeister torsion

We establish a link between the holomorphic derivatives of Thurston's hyperbolic gluing equations on an ideally triangulated finite volume hyperbolic 3-manifold and the cohomology of the sheaf of infinitesimal isometries. Moreover, we provide a geometric reformulation of the non-abelian Reidemeister torsion corresponding to the adjoint of the monodromy representation of the hyperbolic structure. These results are then applied to the study of the `1-loop Conjecture' of Dimofte-Garoufalidis, which we generalize to arbitrary 1-cusped hyperbolic 3-manifolds. We rigorously verify the generalized conjecture in the case of the sister manifold of the figure-eight knot complement.

==> anc/appendix-m003.sage <==
#!/usr/bin/sage
#==============================================================================
#
#   (C) Copyright by Rafael M. Siejakowski, 2020.
#
#   This file is licensed under the BSD 3-Clause License.
#   You may not use this file except in compliance with the license.
#   A copy of the license can be obtained from
#   https://opensource.org/licenses/BSD-3-Clause
#
#==============================================================================
#
#   This software runs inside SageMath, https://www.sagemath.org/.
#   Tested on version 9.1 with Python 3.8.3.
#
#==============================================================================
#
#   This script aids in the verification of the reduced 1-loop conjecture for 
#   the sister manifold of the figure-eight knot complement, as described in
#   the appendix to the paper "Infinitesimal gluing equations and the adjoint
#   hyperbolic Reidemeister torsion" by Rafael M. Siejakowski.
#
#   Comments in the code refer to equation numbers in the paper.
#
#==============================================================================
#
#   General setup
#
#------------------------------------------------------------------------------
# Print welcome message
print("Verification of the computations in the appendix...")

# Define the anharmonic representation on shape parameters (the "primes")
p =  lambda z: 1/(1-z)
pp = lambda z: (z-1)/z

# Monodromy generator matrices, as in equation (46)
C = matrix(ZZ, 3, 3, [[-1, -1,  1],
                      [ 0,  1, -2],
                      [ 0,  0, -1]])
R = matrix(ZZ, 3, 3, [[ 0,  0,  1],
                      [ 0, -1,  0],
                      [ 1,  0,  0]])
H = lambda s: diagonal_matrix([s, 1, 1/s])
Id = identity_matrix(3)

var('s') # dummy variable for relations check
try:
	# Check the relations corresponding to faces of doubly truncated tetrahedra
	assert(C*R*C == R*C*R)
	assert(H(pp(s))*C*H(p(s))*C*H(s)*C == Id)
	assert(H(s)*R == R*H(1/s))
	# Ensure that the primes behave as expected
	assert(p(p(p(s))) == s)
	assert(pp(s) == p(p(s)))
except AssertionError:
	print("Error: something is wrong with the monodromy setup!")

# Define the zeta symbols as in equation (31)
zeta   = lambda z: 1/z
zetap  = lambda z: 1/(1-z)
zetapp = lambda z: 1/(z*(z-1))

# Ensure that the zetas add up to zero
try:
	assert(zeta(s) + zetap(s) + zetapp(s) == 0)
except AssertionError:
	print("Error: something is wrong with the zeta symbols!")

# Define the basis vector h as the second vector 
# of the basis of sl(2,C), as in equation (45)
h = vector(ZZ, [0, 1, 0])
#------------------------------------------------------------------------------
#
#   Code specific to the example of m003
#
#------------------------------------------------------------------------------
# Define the shape parameters
var('z1,z2')

# A strong combinatorial flattening is given by
# f = (0, 1), f' = (1, 0), f'' = (0, 0).
# Compute the corresponding flattening monomial:
flattening_monomial = zeta(z2) * zetap(z1) 

# Define the matrix of the coboundary operator \delta^0 as in eqs. (47)-(48):
delta_0 = block_matrix([[-Id,                     R*C*H(1/z2)],
                        [-Id,            H(z1)*C*R*H(p(z2))*C],
                        [-Id,                  C*H(1/p(z1))*C],
                        [-Id, R*C*H(pp(z1))*C*H(1/pp(z2))*C*R]],
                       subdivide=False)

# Define the matrix of the coboundary operator \delta^1 as in eq. (51):
delta_1 = block_matrix([   # First block-row:
                        [-Id, 
                         H(1/pp(z2))*C*R*H(1/z1) + Id, 
                         H(z1*z1*z2)*R*C*R*H(p(z1))*C, 
                         -H(1/(p(z1)*pp(z2)))*C*H(1/pp(z1))*C*R - H(z1*z2)*R*C*R*H(1/pp(z1))*C*R
                        ], # Second block-row:
                        [-H(z2)*C*R - H(z2*pp(z1)*p(z2))*R*C,
                         -H(1/pp(z1))*C*H(1/z1),
                         C*H(p(z1))*C + H(p(z1)*p(z2)*pp(z1)*z2)*R*H(p(z1))*C,
                         H(z2)*C*R
                        ] ], subdivide=False)

# Verify that the coboundary operators compose to zero
composition = (delta_1 * delta_0).subs(z1=e^(I*pi/3), z2=e^(I*pi/3)).simplify_full()
# Note: we are checking the special value of (z1,z2) only (corresponding to the
# complete hyperbolic structure of finite volume). Full check requires working
# modulo the ideal generated by the gluing constraints.
try:
	assert(composition == zero_matrix(6,6))
except AssertionError:
	print("Error: the coboundary operators do not compose to zero!")

# Define the vectors l_1 and l_2 as in equation (49):
l1 = vector(               [0,0,0] + 
            list(      zeta(z1)*h) + 
            list(  -zetap(z1)*C*h) + 
            list(zetapp(z1)*R*C*h))

l2 = vector(list(              -zeta(z2)*R*C*h) + 
            list(        zetap(z2)*H(z1)*C*R*h) +
                                        [0,0,0] +
            list(-zetapp(z2)*R*C*H(pp(z1))*C*h))

# Make the vectors l_1, l_2 into a 2-column matrix S
S = matrix([l1, l2]).transpose()

# Definition of the matrix Q.
# Recall that Q consists of a 3x4 block of zeroes, with the matrix Q' below.
# We start by defining Q' as in equation (53)
top_left_block = matrix([ [1/(1 + z2*(z1-1)),            0],
                          [p(z1)*pp(z1)/(1 + z2*(z1-1)), 0] ])
top_right_block = matrix([ [z1-1,        0],
                           [   0,        0],
                           [   0, 1/(z1-1)] ])
bottom_left_block = matrix([[(z2-1)/(1 + z2*(z1-1)), z1*z2]] * 2) # 2 identical rows
# Define the left and right halves of Q' separately
Qprime_halves = []
Qprime_halves.append(block_matrix([ [ top_left_block  ],
                                    [zero_matrix(5,2) ], 
                                    [bottom_left_block] ], subdivide=False))

Qprime_halves.append(block_matrix([ [ top_right_block],
                                    [zero_matrix(6,2)] ], subdivide=False))
# Join the halves to produce Q'
Qprime = block_matrix([Qprime_halves], subdivide=False)
# Define Q
Q = block_matrix([ [zero_matrix(3,4)],
                   [     Qprime     ] ])

#------------------------------------------------------------------------------
#
#    Verification of computations in the appendix
#
#------------------------------------------------------------------------------
# We verify that Q satisfies the matrix equation (52).
# Since rows [1] and [4] are unimportant (zero in the quotient),
# and therefore consist of only stars in eq. (52), we create a smaller
# matrix resulting from removing rows [1] and [4] from delta_1:
d1 = delta_1.delete_rows([1,4])
# Compute the left-hand side of (52) [with all-star rows ignored]
LHS_52 = (d1*Q).simplify_rational()
# We must now ensure that LHS_52 is an upper-triangular matrix 
# with ones on the main diagonal.
try:
	for r in range(4): # iterate over rows
		assert(LHS_52[r,r] == 1) # check that the diagonal entry is 1
		for c in range(r): # iterate over columns to the left of the diagonal
			assert(LHS_52[r,c] == 0)
except AssertionError:
	print("Error: the matrix equation (52) does not hold!")
# If we didn't crash, then equation (52) holds.
#
# Define the 12x12 matrix A = [delta^0 | L].
A = block_matrix([[delta_0.simplify_rational(), S, Q]])

# Define the matrix implementing the row operations on matrix A
# which transform A into the block-upper-triangular form [-Id  * ]
#                                                        [ 0   A'].
Transformation = block_matrix([[ Id,  0,  0,  0],
                               [-Id, Id,  0,  0],
                               [-Id,  0, Id,  0],
                               [-Id,  0,  0, Id]])
# Perform the transformation
A_transformed = (Transformation * A).simplify_rational()
# Extract the 9x9 matrix A'
A_p = A_transformed.matrix_from_rows_and_columns(range(3,12), range(3,12))

try:
	# Confirm the observation that the entries A_p[0,7] and A_p[2,8] are inverses
	assert((A_p[0,7] * A_p[2,8]).simplify_rational() == 1)
	# Confirm the observation that column [7] 
	# contains a non-zero entry only at index [0]:
	col7 = A_p.column(7)
	col7[0] = 0 # zero out the entry at [0]
	assert(col7 == 0)

	# Confirm the observation that column [8] 
	# contains a non-zero entry only at index [2]:
	col8 = A_p.column(8)
	col8[2] = 0 # zero out the entry at [2]
	assert(col8 == 0)
except AssertionError:
	print("Error: could not confirm the validity of replacing A' with A''!")

# Strike out rows [0] and [2], columns [7], [8] to obtain A''
A_pp = A_p.delete_rows([0,2]).delete_columns([7,8])

# Comparison with the simplified expression for A'' given in the paper 
#
# Define the bottom left entry b = b(z1, z2):
b = 1/pp(z1) + zetapp(z2)*(zetapp(z1) - 1) - zetap(z2)*(zetap(z1) + 2)

# Define A'' as in equation (54) in the paper:
A_pp_paper = matrix([
[2*p(z2),      2*p(z2),  2*(2-z2)/pp(z2),    zeta(z1),                   zetapp(z2), (pp(z1)-1)/(1+z2*(z1-1)),     0],
[1-z1,             -z1,   z1+1/pp(z1)+z2,   zetap(z1),                            0,                        0,     0],
[0,                  2, -2*(1/pp(z1)+z2),  -zetap(z1),                    -zeta(z2),                        0,     0],
[1/z2,               1,         p(z1)-z2,           0,                    -zeta(z2),                        0,     0],
[-pp(z2)/pp(z1),     0,               z2,           0,                            0,                        0,     0],
[2*(1-p(z1)*pp(z2)), 2,            -2*z2, -zetapp(z1),          zetapp(z2)-zeta(z2),     (z2-1)/(1+z2*(z1-1)), z1*z2],
[b,     2-pp(z1)*p(z2),-z2-pp(z1)/pp(z2), -zetapp(z1), zeta(z1)*zetapp(z2)-zeta(z2),     (z2-1)/(1+z2*(z1-1)), z1*z2]])

# Ensure that the matrix A'' from the paper agrees with A_pp here
try:
	assert(A_pp_paper.simplify_rational() == A_pp.simplify_rational())
except AssertionError:
	print("Error: the A'' in eq. (54) does not seem to be correct!")

# Compute the determinant of A'', which equals to the inverse of the torsion T_2 (up to sign).
torsion_inverse = A_pp.determinant().simplify_rational()
if (   torsion_inverse ==  flattening_monomial 
    or torsion_inverse == -flattening_monomial):
	print("Validity of the computations has been confirmed.")
else:
	print("Validity of the computations could not be confirmed.")



